Four-loop critical properties of polymerized membranes

We calculate four-loop order corrections to the critical exponent $\eta$ in the two-field model of flat phase membranes. Obtained results show better agreement with the other calculation methods and confirm the validity of the perturbative approach to the considered problem.

==> anc/README <==

Used symbols:
     h - loop counting parameter

     z3 = Zeta[3]
     z4 = Zeta[4]
     z5 = Zeta[5]

     dc = d-D

Files included:

     eta4l     - field anomalous dimension

     bMu4l     - "mu" coupling beta-function
     bLam4l    - "lambda" coupling beta-function

     fp3subs4l - fixed point P3 solution
     fp4subs4l - fixed point P4 solution


==> anc/bLam4l <==
SeriesData[h, 0, {-2*ep*lam, (10*lam*mu*(lam + mu))/(lam + 2*mu) + 
   dc*(lam^2 + lam*mu + mu^2/6), 
  -(mu*(54*dc*(7 + dc)*lam^4 + 6*(340 + 3*dc*(67 + 14*dc))*lam^3*mu + 
      (840 + dc*(1189 + 366*dc))*lam^2*mu^2 + 3*(-40 + dc*(37 + 56*dc))*lam*
       mu^3 + 2*dc*(-17 + 12*dc)*mu^4))/(216*(lam + 2*mu)^2), 
  (mu^2*(108*dc^3*(3*lam + mu)^2*(lam + 2*mu)^3 + 
     dc^2*(233928*lam^5 + 830022*lam^4*mu + 1218639*lam^3*mu^2 + 
       878272*lam^2*mu^3 + 297455*lam*mu^4 + 37278*mu^5) + 
     24*lam*mu*(67715*lam^3 + 132029*lam^2*mu + 175186*lam*mu^2 + 
       105850*mu^3 - 648*(25*lam^3 + 179*lam^2*mu + 316*lam*mu^2 + 180*mu^3)*
        z3) + 4*dc*(lam^3*mu^2*(887561 - 565056*z3) + 
       3*lam^4*mu*(182735 - 82944*z3) + 5*lam^2*mu^3*(77927 - 68688*z3) + 
       36*lam^5*(1969 - 972*z3) + 8*mu^5*(-3287 + 648*z3) + 
       lam*mu^4*(-74315 + 5184*z3))))/(31104*(lam + 2*mu)^3), 
  (mu^3*(-1296*dc^4*(3*lam + mu)^2*(lam + 2*mu)^4 + 
     dc^3*(10315080*lam^6 + 4867308*lam^5*mu - 35288563*lam^4*mu^2 - 
       62211608*lam^3*mu^3 - 42715738*lam^2*mu^4 - 12881283*lam*mu^5 - 
       1394234*mu^6 - 38880*(2*lam + mu)*(3*lam + mu)*
        (67*lam^4 + 136*lam^3*mu + 158*lam^2*mu^2 + 94*lam*mu^3 + 22*mu^4)*
        z3) + 36*lam*mu*(2*lam*mu^3*(3234028343 + 7681964184*z3 - 
         57853440*z4 - 11972746080*z5) + 9*lam^2*mu^2*
        (790715531 + 1877623032*z3 - 12830400*z4 - 2929586400*z5) + 
       9*lam^3*mu*(394966939 + 935360760*z3 - 5287680*z4 - 1466298720*z5) + 
       8*lam^4*(84010889 + 199170144*z3 - 729000*z4 - 316560960*z5) + 
       48*mu^4*(46205593 + 110618694*z3 - 874800*z4 - 172001880*z5)) + 
     6*dc*(3*lam^2*mu^4*(12361407953 + 30582090360*z3 - 21827232*z4 - 
         47356721280*z5) + lam*mu^5*(10560101311 + 26188037640*z3 + 
         29393280*z4 - 40573535040*z5) + 4*lam^4*mu^2*
        (5436933397 + 13273707816*z3 - 68913828*z4 - 20647923840*z5) + 
       2*lam^5*mu*(2215741981 + 5331484800*z3 - 52878744*z4 - 
         8393531040*z5) + 24*lam^3*mu^3*(1784333365 + 4377514662*z3 - 
         11498760*z4 - 6790210560*z5) + 36*lam^6*(4974749 + 8930088*z3 - 
         476280*z4 - 15493680*z5) + 2*mu^6*(-907080305 - 2314912824*z3 + 
         3499200*z4 + 3553709760*z5)) + 
     2*dc^2*(lam^3*mu^3*(10555806629 + 27821379096*z3 - 50715072*z4 - 
         42520178880*z5) + lam^4*mu^2*(7718417413 + 20141660232*z3 - 
         41523840*z4 - 31135648320*z5) + 3*lam^2*mu^4*
        (1174521137 + 3127792968*z3 - 6629040*z4 - 4733251200*z5) + 
       3*lam^5*mu*(726330383 + 1895384448*z3 - 2624400*z4 - 3002313600*z5) + 
       81*lam^6*(2092973 + 5976000*z3 - 5184*z4 - 10160640*z5) + 
       2*mu^6*(-1410708199 - 3745535256*z3 + 209952*z4 + 5706495360*z5) + 
       lam*mu^5*(-4036379971 - 10685365128*z3 + 326592*z4 + 
         16329133440*z5))))/(3359232*(lam + 2*mu)^4)}, 0, 5, 1]


==> anc/bMu4l <==
SeriesData[h, 0, {-2*ep*mu, (mu^2*((60 + dc)*lam + 2*(30 + dc)*mu))/
   (6*(lam + 2*mu)), -(mu^3*((2040 + 7*dc)*lam^2 + 15*(56 + 17*dc)*lam*mu + 
      8*(-15 + 4*dc)*mu^2))/(216*(lam + 2*mu)^2), 
  (mu^4*(-2*mu^3*(-1270200 - 73714*dc + 759*dc^2 + 5184*(270 + 7*dc)*z3) + 
     lam*mu^2*(4204464 + 1946476*dc - 47629*dc^2 - 20736*(237 + 65*dc)*z3) + 
     lam^3*(1625160 + 1294772*dc - 130101*dc^2 - 2592*(150 + 191*dc)*z3) - 
     2*lam^2*mu*(-1584348 - 1492118*dc + 79381*dc^2 + 
       1296*(1074 + 689*dc)*z3)))/(31104*(lam + 2*mu)^3), 
  (mu^5*(4*lam^2*mu^2*(4*dc^3*(-638929 + 1822500*z3) + 
       6*dc*(12248082005 + 30935640960*z3 - 76810356*z4 - 47638769760*z5) + 
       9*dc^2*(1198917277 + 3150672336*z3 - 6016356*z4 - 4795225920*z5) + 
       81*(790715531 + 1877623032*z3 - 12830400*z4 - 2929586400*z5)) + 
     2*lam^3*mu*(dc*(dc*(9965569985 + 25634060280*z3 + 
           80*dc*(-144497 + 267300*z3) - 85864536*z4 - 39084664320*z5) + 
         81*(831654653 + 2123071624*z3 - 7588944*z4 - 3265400160*z5)) + 
       162*(394966939 + 935360760*z3 - 5287680*z4 - 1466298720*z5)) + 
     lam^4*(dc*(dc*(3503741894 + 8656878240*z3 + 
           dc*(-18357733 + 23328000*z3) - 36438336*z4 - 13216711680*z5) + 
         24*(949525205 + 2496379500*z3 - 9202896*z4 - 3840245640*z5)) + 
       288*(84010889 + 199170144*z3 - 729000*z4 - 316560960*z5)) + 
     4*mu^4*(432*(46205593 + 110618694*z3 - 874800*z4 - 172001880*z5) + 
       dc*(27109182090 + 3991823771*dc - 58331*dc^2 + 68601412944*z3 + 
         10607918760*dc*z3 + 243000*dc^2*z3 - 24704352*z4 - 3114288*dc*z4 - 
         933120*(113227 + 17295*dc)*z5)) + 
     lam*mu^3*(72*(3234028343 + 7681964184*z3 - 57853440*z4 - 
         11972746080*z5) + dc*(286165822302 + 42369105772*dc - 2198049*dc^2 + 
         723228389712*z3 + 112312481040*dc*z3 + 8748000*dc^2*z3 - 
         929947392*z4 - 100683648*dc*z4 - 1866240*(596785 + 91543*dc)*z5))))/
   (3359232*(lam + 2*mu)^4)}, 0, 5, 1]


==> anc/eta4l <==
SeriesData[h, 0, {(5*mu*(lam + mu))/(lam + 2*mu), 
  -(mu^2*((340 + 39*dc)*lam^2 + 4*(35 + 39*dc)*lam*mu + (-20 + 81*dc)*mu^2))/
   (72*(lam + 2*mu)^2), 
  (mu^3*(lam^3*(135430 + dc*(97175 - 12745*dc - 36288*z3) - 32400*z3) + 
     mu^3*(211700 + 5*(199 - 307*dc)*dc - 5184*(45 + 2*dc)*z3) + 
     lam*mu^2*(350372 - 409536*z3 - 27*dc*(-4531 + 320*dc + 4128*z3)) + 
     lam^2*mu*(264058 - 231984*z3 - 3*dc*(-70043 + 6340*dc + 45792*z3))))/
   (5184*(lam + 2*mu)^3), 
  (mu^4*(2*lam^2*mu^2*(dc*(8*(2545284097 + 6489432450*z3 - 18447345*z4 - 
           9971218260*z5) + dc*(1068570337 + 2735318160*z3 + 
           1008*dc*(-1381 + 3240*z3) - 18102528*z4 - 4171746240*z5)) + 
       27*(790715531 + 1877623032*z3 - 12830400*z4 - 2929586400*z5)) + 
     2*lam^3*mu*(dc*(9538283825 + 24627137616*z3 - 90489312*z4 + 
         3*dc*(206877139 + 505998576*z3 + 4*dc*(-210343 + 360720*z3) - 
           4486752*z4 - 775267200*z5) - 37797658560*z5) + 
       27*(394966939 + 935360760*z3 - 5287680*z4 - 1466298720*z5)) + 
     mu^4*(dc*(dc*(513249274 + 1355082048*z3 + 3*dc*(-34213 + 101520*z3) - 
           2286144*z4 - 2064061440*z5) + 162*(87333449 + 223057304*z3 - 
           170784*z4 - 342708480*z5)) + 288*(46205593 + 110618694*z3 - 
         874800*z4 - 172001880*z5)) + 
     lam^4*(48*(84010889 + 199170144*z3 - 729000*z4 - 316560960*z5) + 
       dc*(3273179516 + 265501508*dc - 3433929*dc^2 + 8742130416*z3 + 
         604514016*dc*z3 + 4322160*dc^2*z3 - 29055024*z4 - 5318784*dc*z4 - 
         699840*(19183 + 1326*dc)*z5)) + 2*lam*mu^3*
      (6*(3234028343 + 7681964184*z3 - 57853440*z4 - 11972746080*z5) + 
       dc*(19254707806 + 824769941*dc - 386664*dc^2 + 49121406720*z3 + 
         2160954288*dc*z3 + 1114560*dc^2*z3 - 85030560*z4 - 8934624*dc*z4 - 
         933120*(80873 + 3525*dc)*z5))))/(1119744*(lam + 2*mu)^4)}, 1, 5, 1]


==> anc/fp3subs4l <==
{mu -> SeriesData[ep, 0, {12/(20 + dc), (-20*(-232 + dc))/(3*(20 + dc)^3), 
    (-32499040 + 12700408*dc + 787720*dc^2 + 1985*dc^3 + 52773120*z3 - 
      8921664*dc*z3 - 578016*dc^2*z3)/(27*(20 + dc)^5), 
    (-9369960131200 - 17482908823520*dc - 4026761969648*dc^2 - 
      275981829440*dc^3 - 5857777033*dc^4 + 48041*dc^5 - 22810561459200*z3 - 
      44437624254720*dc*z3 - 10502166837888*dc^2*z3 - 728563416480*dc^3*z3 - 
      15584890752*dc^4*z3 + 189983232000*z4 - 13119667200*dc*z4 - 
      4817698560*dc^2*z4 - 288380736*dc^3*z4 - 5202144*dc^4*z4 + 
      35420364288000*z5 + 68405416012800*dc*z5 + 16064346021120*dc^2*z5 + 
      1111104164160*dc^3*z5 + 23723642880*dc^4*z5)/(243*(20 + dc)^7)}, 1, 5, 
   1], lam -> SeriesData[ep, 0, {-6/(20 + dc), (-2*(2960 + 265*dc + 9*dc^2))/
     (3*(20 + dc)^3), (5593520 - 9844004*dc - 737840*dc^2 - 15649*dc^3 - 
      243*dc^4 - 26386560*z3 + 4460832*dc*z3 + 289008*dc^2*z3)/
     (27*(20 + dc)^5), (9390096803200 + 17446226191520*dc + 
      4016358647408*dc^2 + 275084099492*dc^3 + 5825082778*dc^4 - 
      619925*dc^5 - 5832*dc^6 + 22715569843200*z3 + 44433720702720*dc*z3 + 
      10505561995008*dc^2*z3 + 728884713024*dc^3*z3 + 15592573440*dc^4*z3 - 
      189983232000*z4 + 13119667200*dc*z4 + 4817698560*dc^2*z4 + 
      288380736*dc^3*z4 + 5202144*dc^4*z4 - 35420364288000*z5 - 
      68405416012800*dc*z5 - 16064346021120*dc^2*z5 - 1111104164160*dc^3*z5 - 
      23723642880*dc^4*z5)/(486*(20 + dc)^7)}, 1, 5, 1]}


==> anc/fp4subs4l <==
{mu -> SeriesData[ep, 0, {12/(24 + dc), (-8*(228 + 47*dc))/(5*(24 + dc)^3), 
    (-6*(58197120 - 5977136*dc - 307264*dc^2 + 2305*dc^3 - 51425280*z3 + 
       4935168*dc*z3 + 294912*dc^2*z3))/(125*(24 + dc)^5), 
    (2*(-1427864547165696 - 1476539402701824*dc - 254398747688280*dc^2 - 
       13917532724724*dc^3 - 240729537286*dc^4 + 278435*dc^5 - 
       3536562435342336*z3 - 3781962360760320*dc*z3 - 
       665347899942144*dc^2*z3 - 36775138533408*dc^3*z3 - 
       640099521792*dc^4*z3 + 11880394260480*z4 - 166080430080*dc*z4 - 
       144514160640*dc^2*z4 - 7740230400*dc^3*z4 - 119439360*dc^4*z4 + 
       5464439582883840*z5 + 5808609159966720*dc*z5 + 1016747158717440*dc^2*
        z5 + 56056902897600*dc^3*z5 + 974230934400*dc^4*z5))/
     (16875*(24 + dc)^7)}, 1, 5, 1], 
 lam -> SeriesData[ep, 0, {-4/(24 + dc), (8*(156 + 19*dc))/(5*(24 + dc)^3), 
    (2*(243792000 - 15313488*dc - 1054052*dc^2 + 1865*dc^3 - 144322560*z3 + 
       15634944*dc*z3 + 902016*dc^2*z3))/(375*(24 + dc)^5), 
    (-2*(-1385140326723072 - 1051617138473088*dc - 145250630738520*dc^2 - 
       7025779608738*dc^3 - 112450139702*dc^4 + 644995*dc^5 - 
       3450082050220032*z3 - 2728068461245440*dc*z3 - 
       381554401281408*dc^2*z3 - 18587094482736*dc^3*z3 - 
       298985520384*dc^4*z3 + 3573147893760*z4 - 114482626560*dc*z4 - 
       51530618880*dc^2*z4 - 2664057600*dc^3*z4 - 40590720*dc^4*z4 + 
       5330409988423680*z5 + 4176915605360640*dc*z5 + 
       582453433082880*dc^2*z5 + 28325381313600*dc^3*z5 + 
       455103619200*dc^4*z5))/(16875*(24 + dc)^7)}, 1, 5, 1]}

